Will the Winner Take All? Competing Influences in Social Networks Under Information Overload

Influence competition finds its significance in many applications, such as marketing, politics and public events like COVID-19. Existing work tends to believe that the stronger influence will always win and dominate nearly the whole network, i.e., "winner takes all". However, this finding somewhat contradicts with our common sense that many competing products are actually coexistent, e.g., Android vs. iOS. This contradiction naturally raises the question: will the winner take all? To answer this question, we make a comprehensive study into influence competition by identifying two factors frequently overlooked by prior art: (1) the incomplete observation of real diffusion networks; (2) the existence of information overload and its impact on user behaviors. To this end, we attempt to recover possible diffusion links based on user similarities, which are extracted by embedding users into a latent space. Following this, we further derive the condition under which users will be overloaded, and formulate the competing processes where users' behaviors differ before and after information overload. By establishing the explicit expressions of competing dynamics, we disclose that information overload acts as the critical "boundary line", before which the "winner takes all" phenomenon will definitively occur, whereas after information overload the share of influences gradually stabilizes and is jointly affected by their initial spreading conditions, influence powers and the advent of overload. Numerous experiments are conducted to validate our theoretical results where favorable agreement is found. Our work sheds light on the intrinsic driving forces behind real-world dynamics, thus providing useful insights into effective information engineering.

==> exponential_function.m <==
x=0:0.0001:3
u=2
c=1/u
line_width=3
y1=(exp(1)).^(-u.*x)
y2=(-u.*x+1).*(x>=0&x<c)+0*(x>=c)
%y2=(2.*x).*(0<x&x<c)+0*(x>=c)
plot(x,y1,'LineWidth',line_width)
hold on
plot(x,y2,'LineWidth',line_width)
handle=legend('$p(t)$','$\hat{p}(t)$');    %输入“latex代码格式”的图例字符串，并获取该图例的句柄
set(handle, 'interpreter','latex','FontSize',25);    %把图例中字符串的解析器设置为“latex”解析器，默认是“tex”解析器
set(gca,'ytick',[0,1],'FontSize',15)
set(gca,'xtick',[])
set(gca, 'LineWidth',1.5)
text('Interpreter','latex','String','$t_{th}$','Position',[2.2 sin(2)],'FontSize',20);
text('Interpreter','latex','String','$\frac{1}{u}$','Position',[2.2 sin(2)],'FontSize',20);
% x=0:0.1:12;
% y=(4*x).*(x>=0&x<3) + 12*(x>=3&x<6) + (-4*x+36).* (x>=6&x<9) + 0*(x>=9&x<12);
% %y=x
% plot(x,y)

==> test.m <==
x=0:0.01:1000
y1=(1+x).*(1./x)
plot(x,y1)
